RUPA: Nonlinear volume consistency, constraint geometry and singular penalty limits in finite elements

Volume quadrature can change nonlinear finite-element constraints while preserving their reference-state derivatives. We connect an explicit determinant defect to feasible-set geometry and singular mechanical response. For affine tensor elements of coordinate degree $p\ge3$ with $n\ge p+1$ Gauss points per coordinate, determinant volume is exact precisely when $2n\ge3p$. Below that threshold we construct a boundary-fixed cubic defect at every order. The same directions yield a full-space cube-root residual--distance bound under explicit cell-support, coefficient and physical-norm assumptions, with mesh-uniform upper constants at fixed order. With all cell-pressure equations retained, the volume Jacobian gains rank at nearby feasible states despite agreement through second derivatives at rest; the cube-root exponent is sharp on each fixed mesh. A general localized-minimum theorem shows that the first reduced compatibility term contributes its weighted square to the leading energy in a joint small-load, large-bulk limit. Cubic and quadratic defects therefore produce sextic and quartic terms. The full cubic-element interior space has an exact normal form and sharp local error exponents. Curved quadratic tetrahedra supply the second-order contrast, a sparse rational witness and an exact four-Jacobian volume formula. Finite-strain tensor calculations illustrate normalized response separation, with explicit stationary-point, extreme-bulk and pressure-recovery qualifications. The constructive correction preserves exact cell volumes, so quadrature feasibility remains distinct from physical volume preservation.

==> anc/README.md <==
# RUPA: exact pressure-volume proof files

These files accompany the rational-template appendix. They contain controlled
mathematical data and three standalone reference modules, with no simulation
framework, GPU code or original physical-system arrays.

From this directory, use Python with NumPy and SciPy:

```bash
env OPENBLAS_NUM_THREADS=1 OMP_NUM_THREADS=1 MKL_NUM_THREADS=1 python pressure_certificate.py
```

The command reconstructs the printed three-node witness and reports exact
rational geometry bounds, volume identities, rank/pivot columns and energy
bounds. The function `reconstruct()` also returns the full rational volume
matrix and witness actions; the command omits those long arrays from its
printed summary. `minor_calculus.py` and `tet10_volume.py` are its standalone
mathematical dependencies. No package from the private simulation code is used.

`pressure-sparse.json` retains the original sparse witness certificate.
`pressure-dense.json` retains the supplementary dense rational vector, its
node-major free-coordinate ordering through the declared template, exact
kernel actions, pivot columns and bounds. The printed sparse witness alone
supports the volume-order theorem. The command does not regenerate the
original eigensolver proposal for the dense vector or claim to check that
additional vector automatically; its rational entries can be substituted
into the appendix's explicit formulas.

The data and reference arithmetic are unchanged from their retained owners.
Their inclusion provides the proof inputs; it makes no new experiment,
publication, author-approval or licensing assertion.


==> anc/minor_calculus.py <==
"""Standalone 3-D minor calculus used by the mathematical paper examples.

Coordinates are row-major matrix entries with the Frobenius inner product.
The functions evaluate the stated energy, gauge and compensating terms;
they do not modify a production finite-element or contact solver.
"""
from dataclasses import dataclass
import math

import numpy as np


MATRIX_BASIS = np.eye(9).reshape(9, 3, 3)
PARENT_VERTICES = np.vstack((np.zeros((1, 3)), np.eye(3)))
EDGES = ((0, 1), (1, 2), (2, 0), (0, 3), (1, 3), (2, 3))
PARENT_GRADIENTS = np.array([[-1, -1, -1], [1, 0, 0],
                             [0, 1, 0], [0, 0, 1]])
PARENT_NODES = np.vstack((PARENT_VERTICES,
                         [(PARENT_VERTICES[a] + PARENT_VERTICES[b]) / 2
                          for a, b in EDGES]))


def cofactor(matrix):
    """Polynomial cofactor on trailing 3x3 axes, also valid at singular matrices."""
    matrix = np.asarray(matrix)
    a, b, c = (matrix[..., :, i] for i in range(3))
    return np.stack((np.cross(b, c), np.cross(c, a), np.cross(a, b)), axis=-1)


def cofactor_second(left, right):
    """Symmetric bilinear second derivative of the cofactor."""
    left, right = np.asarray(left), np.asarray(right)
    return np.column_stack([
        np.cross(left[:, a], right[:, b]) + np.cross(right[:, a], left[:, b])
        for a, b in ((1, 2), (2, 0), (0, 1))
    ])


def determinant(matrix):
    matrix = np.asarray(matrix)
    if matrix.ndim > 2:
        return np.sum(matrix[..., :, 0] * np.cross(
            matrix[..., :, 1], matrix[..., :, 2]), axis=-1)
    return np.dot(matrix[:, 0], np.cross(matrix[:, 1], matrix[:, 2]))


def determinant_hessian(matrix):
    """Nine-by-nine Hessian using polynomial polarization, without inversion."""
    matrix = np.asarray(matrix)
    return np.array([[np.sum(matrix * cofactor_second(a, b))
                      for b in MATRIX_BASIS] for a in MATRIX_BASIS])


def admitted_deformation(matrix):
    if np.iscomplexobj(matrix):
        raise ValueError("The constitutive example requires a real deformation")
    matrix = np.asarray(matrix, dtype=np.float64)
    if matrix.shape != (3, 3) or not np.all(np.isfinite(matrix)):
        raise ValueError("A deformation is a finite three-by-three matrix")
    jacobian = float(determinant(matrix))
    if jacobian <= 0:
        raise ValueError("The constitutive domain requires det(F)>0")
    return matrix, jacobian


def cofactor_derivative(matrix):
    """Columns are the cofactor derivative applied to the matrix-entry basis."""
    matrix = np.asarray(matrix)
    return np.column_stack([cofactor_second(matrix, h).reshape(9)
                            for h in MATRIX_BASIS])


def flory_metric(matrix):
    """Matrix Q_F of the positive first-minor completed-square form."""
    matrix, _ = admitted_deformation(matrix)
    vector = matrix.reshape(9)
    trace = np.linalg.inv(matrix).T.reshape(9)
    invariant = float(vector @ vector)
    shifted = np.eye(9) - (2.0 / 3.0) * np.outer(vector, trace)
    return shifted.T @ shifted + (invariant / 9.0) * np.outer(trace, trace)


@dataclass(frozen=True)
class ScalarLaw:
    """First-invariant scalar potential; parameters have the paper's convention."""
    name: str
    mu: float = 1.0
    gamma: float = 0.2359998003257085
    locking: float = 5.87413361878542
    concavity: float = 0.0

    def derivatives(self, invariant):
        if not all(math.isfinite(value) for value in (
                invariant, self.mu, self.gamma, self.locking, self.concavity)):
            raise ValueError("Scalar-law inputs must be finite")
        if self.mu <= 0 or not math.isfinite(self.mu):
            raise ValueError("The reference shear modulus must be positive")
        excess = float(invariant) - 3.0
        if self.name == "neo_hookean":
            return self.mu * excess / 2, self.mu / 2, 0.0
        if self.name == "demiray":
            if self.gamma <= 0:
                raise ValueError("The Demiray exponent must be positive")
            value = math.exp(self.gamma * excess)
            return (self.mu * math.expm1(self.gamma * excess) / (2 * self.gamma),
                    self.mu * value / 2, self.mu * self.gamma * value / 2)
        if self.name == "gent":
            if self.locking <= 0:
                raise ValueError("The Gent locking interval must be positive")
            margin = 1 - excess / self.locking
            if margin <= 0:
                raise ValueError("The state is outside the open Gent domain")
            return (-self.mu * self.locking * math.log(margin) / 2,
                    self.mu / (2 * margin),
                    self.mu / (2 * self.locking * margin**2))
        if self.name == "concave":
            a = self.concavity
            return (self.mu * (excess / 2 - a * excess**2 / 4),
                    self.mu * (1 - a * excess) / 2, -self.mu * a / 2)
        raise ValueError("Unknown scalar law")


def first_invariant_forms(matrix, law, bulk=0.0):
    """Energy and full/gauge/curvature matrices for f(I1_bar)+bulk*(J-1)^2/2."""
    matrix, jacobian = admitted_deformation(matrix)
    if not math.isfinite(bulk) or bulk < 0:
        raise ValueError("The reference examples use nonnegative bulk modulus")
    invariant = float(np.sum(matrix * matrix))
    modified = jacobian**(-2.0 / 3.0) * invariant
    energy, first, second = law.derivatives(modified)
    inverse_transpose = np.linalg.inv(matrix).T
    trace = inverse_transpose.reshape(9)
    base = flory_metric(matrix)
    modified_gradient = (2 * jacobian**(-2.0 / 3.0) * matrix.reshape(9)
                         - (2.0 / 3.0) * modified * trace)
    weighted_base = 2 * first * jacobian**(-2.0 / 3.0) * base
    gauge = weighted_base + second * np.outer(modified_gradient, modified_gradient)
    pressure = 2 * first * modified / (3 * jacobian)
    jacobian_gradient = cofactor(matrix).reshape(9)
    jacobian_hessian = determinant_hessian(matrix)
    isochoric = gauge - pressure * jacobian_hessian
    volumetric = bulk * (np.outer(jacobian_gradient, jacobian_gradient)
                         + (jacobian - 1) * jacobian_hessian)
    linear_form = matrix.reshape(9) - (invariant / 3) * trace
    inverse_norm_squared = float(trace @ trace)
    chi = 2 * invariant * (invariant * inverse_norm_squared - 9) / (
        invariant * inverse_norm_squared + 9)
    zeta = None if first == 0 else 2 * second / first * jacobian**(-2.0 / 3.0) * chi
    return {
        "energy": energy + bulk * (jacobian - 1)**2 / 2,
        "J": jacobian, "modified_I1": modified, "first": first, "second": second,
        "metric": base, "weighted_base": weighted_base, "gauge": gauge,
        "isochoric": isochoric, "volumetric": volumetric,
        "full": isochoric + volumetric, "determinant_hessian": jacobian_hessian,
        "linear_form": linear_form, "chi": chi, "zeta": zeta,
    }


def two_minor_forms(matrix, c1=1.0, c2=1.0, bulk=0.0):
    """Complete Mooney--Rivlin decomposition; no component is silently dropped."""
    matrix, jacobian = admitted_deformation(matrix)
    if (not all(math.isfinite(value) for value in (c1, c2, bulk))
            or c1 < 0 or c2 < 0 or c1 + c2 <= 0 or bulk < 0):
        raise ValueError("The example coefficients require c1,c2>=0 and c1+c2>0")
    cof = cofactor(matrix)
    i1, i2 = float(np.sum(matrix**2)), float(np.sum(cof**2))
    a1 = 2 * jacobian**(-2.0 / 3.0) * flory_metric(matrix)
    derivative = cofactor_derivative(matrix)
    ac = 2 * jacobian**(-4.0 / 3.0) * derivative.T @ flory_metric(cof) @ derivative
    pic = 2 * i2 / (3 * jacobian**(10.0 / 3.0))
    dj = cof.reshape(9)
    b2 = ac - 2 * pic * np.outer(dj, dj)
    pc = 2 * jacobian**(-4.0 / 3.0) * (cof - i2 * np.linalg.inv(cof).T / 3)
    cofactor_term = np.array([[c2 * np.sum(pc * cofactor_second(a, b))
                              for b in MATRIX_BASIS] for a in MATRIX_BASIS])
    d2j = determinant_hessian(matrix)
    pressure = c1 * 2 * i1 / (3 * jacobian**(5.0 / 3.0)) + c2 * pic * jacobian
    gauge = c1 * a1 + c2 * b2
    isochoric = gauge - pressure * d2j + cofactor_term
    volumetric = bulk * (np.outer(dj, dj) + (jacobian - 1) * d2j)
    return {
        "energy": c1 * (jacobian**(-2.0 / 3.0) * i1 - 3)
                  + c2 * (jacobian**(-4.0 / 3.0) * i2 - 3)
                  + bulk * (jacobian - 1)**2 / 2,
        "J": jacobian, "a1": a1, "ac": ac, "b2": b2, "gauge": gauge,
        "cofactor_term": cofactor_term, "determinant_hessian": d2j,
        "isochoric": isochoric, "volumetric": volumetric, "full": isochoric + volumetric,
    }


def parent_shape_values(points):
    points = np.atleast_2d(points)
    barycentric = np.column_stack((1 - points.sum(axis=1), points))
    return np.column_stack(
        [barycentric[:, a] * (2 * barycentric[:, a] - 1) for a in range(4)]
        + [4 * barycentric[:, a] * barycentric[:, b] for a, b in EDGES])


def parent_shape_gradients(points):
    points = np.atleast_2d(points)
    barycentric = np.column_stack((1 - points.sum(axis=1), points))
    return np.stack(
        [(4 * barycentric[:, a, None] - 1) * PARENT_GRADIENTS[a]
         for a in range(4)]
        + [4 * (barycentric[:, a, None] * PARENT_GRADIENTS[b]
                + barycentric[:, b, None] * PARENT_GRADIENTS[a])
           for a, b in EDGES], axis=1)


def tetrahedral_rule(degree=2):
    """Q4, or a five-point degree-three rule used only for polynomial references."""
    if degree == 2:
        large, small = (5 + 3 * math.sqrt(5)) / 20, (5 - math.sqrt(5)) / 20
        barycentric = np.full((4, 4), small)
        np.fill_diagonal(barycentric, large)
        return barycentric[:, 1:], np.full(4, 1 / 24)
    if degree == 3:
        barycentric = np.full((4, 4), 1 / 6)
        np.fill_diagonal(barycentric, 1 / 2)
        return np.vstack((np.full(3, 1 / 4), barycentric[:, 1:])), np.array(
            [-2 / 15, 3 / 40, 3 / 40, 3 / 40, 3 / 40])
    raise ValueError("The reference defines only degree-two and degree-three rules")


def midside_deviations(nodes):
    nodes = np.asarray(nodes)
    return np.array([[math.fsum((float(nodes[4 + index, axis]),
                                -float(nodes[a, axis]) / 2, -float(nodes[b, axis]) / 2))
                      for axis in range(3)] for index, (a, b) in enumerate(EDGES)])


def opposite_edge_matrices(deviations):
    deviations = np.asarray(deviations).reshape(6, 3)
    paired = ((0, 5), (1, 3), (2, 4))
    return tuple(np.column_stack([deviations[a] + sign * deviations[b]
                                  for a, b in paired]) for sign in (1, -1))


def determinant_defect(nodes):
    plus, minus = opposite_edge_matrices(midside_deviations(nodes))
    coefficient = (3 * math.sqrt(5) - 5) / 1800
    return 16 * coefficient * (determinant(minus) - 2 * determinant(plus))


def centered_parent_jacobians(nodes):
    deviations = midside_deviations(nodes)
    gradients = parent_shape_gradients(PARENT_VERTICES)[:, 4:]
    return np.einsum("ai,qaj->qij", deviations, gradients - gradients.mean(axis=0))


def minor_defect_bilinear(base, left, right, coefficient=None):
    """Q4-minus-exact determinant/cofactor curvature on quadratic nodal fields."""
    a, b, c = map(centered_parent_jacobians, (base, left, right))
    if coefficient is not None:
        a = np.einsum("ij,qjk->qik", coefficient, a)
    constant = (3 * math.sqrt(5) - 5) / 1800
    return constant * math.fsum(float(np.sum(x * cofactor_second(y, z)))
                                for x, y, z in zip(a, b, c, strict=True))


==> anc/pressure-dense.json <==
{
  "scope": "same dyadic curved template; exact linearized P0 volume constraints",
  "exact_constraint_rank": 47,
  "constraint_count": 48,
  "displacement_dimension": 81,
  "rref_pivot_columns": [
    0,
    1,
    3,
    4,
    5,
    6,
    7,
    8,
    9,
    10,
    12,
    13,
    14,
    15,
    16,
    18,
    19,
    20,
    21,
    24,
    25,
    26,
    27,
    28,
    30,
    31,
    33,
    36,
    37,
    38,
    39,
    42,
    45,
    47,
    48,
    49,
    54,
    55,
    56,
    57,
    60,
    63,
    65,
    66,
    67,
    72,
    73
  ],
  "rational_witness": [
    "8504413966793/22265110462464",
    "-530948413445185/1390057575415808",
    "0",
    "-19810282106604621568599816562321495761344719148369/2573106758851666975151619633514638514499707364966400",
    "19810280238216203890896997726505711319281863182031/2573106758851666975151619633514638514499707364966400",
    "-621056046456729993365293877108439567613780349/1646788325665066864097036565449368649279812713578496000",
    "8540958416028954896180524903243157394459351531/519094554847722286803476792357742326016592838656",
    "4916201098313912724001092786413483040115491472164381557/233332923242131553640514080634594340988753763445464104960",
    "188394574576856329199139733686456850726920491/4999446596305071563763858113210666651851161600",
    "69957638188202067510671/1749757188781061418516480",
    "-124369134554673648512311/3110679446721886966251520",
    "0",
    "-601889426400477636726265536527086624644171659/6381413414861007834304906008238063062771302400",
    "722752434136997823953270817112517264959583239/5743272073374907050874415407414256756494172160",
    "-4846570798174023243954437195856721058394742393/408410458551104501395513984527236036017363353600",
    "-451783312383165615581610539048235339094095919547/21442556323763891459596830279288654287497561374720",
    "-5161462300648840870043513531115852626216533/313698632468676177832999243340384678109511680",
    "-10358247839/274877906944",
    "-441329445574017037814298976689441529471/3506975499581361000392884411712887848960",
    "1102583045804624509274682202635424270433/11689918331937870001309614705709626163200",
    "2959428846352271084054522264099898327331/249384924414674560027938447055138691481600",
    "-21606467445164679696163137250256453/486650496496422313251748852719943680",
    "48816475811/1099511627776",
    "0",
    "326623/6266391644602368",
    "326623/6266391644602368",
    "326623/6266391644602368",
    "-1270014198635423/440860182273064960",
    "100373236135339617/445610072505057280",
    "123587693191/549755813888",
    "17457203137189742527/2414195352135977140224",
    "-46552541677718298133/6437854272362605707264",
    "0",
    "-313666362923957/1392531476578304",
    "3167433655/1099511627776",
    "-123587693191/549755813888",
    "497287225/12884901888",
    "497287225/12884901888",
    "497287225/12884901888",
    "276937306437/1437061697503232",
    "-3888121569/549755813888",
    "-7477870803/1099511627776",
    "243990145793963/5560230301663232",
    "134019008543/1099511627776",
    "-2864439115/34359738368",
    "328400497051/1099511627776",
    "328400497051/1099511627776",
    "0",
    "-17370315621/274877906944",
    "-17370315621/274877906944",
    "-17370315621/274877906944",
    "-1659285823/137438953472",
    "18831282953/1099511627776",
    "-98262917/549755813888",
    "-3778885633885/97912369446912",
    "-3778885633885/97912369446912",
    "-3778885633885/97912369446912",
    "2462152983847/348132869144576",
    "-52971941/274877906944",
    "7477870803/1099511627776",
    "-3618513232519/29686813949952",
    "-24124000969/549755813888",
    "2864439115/34359738368",
    "-328400497051/1099511627776",
    "-328400497051/1099511627776",
    "0",
    "17370315621/274877906944",
    "17370315621/274877906944",
    "17370315621/274877906944",
    "-18831282953/1099511627776",
    "1659285823/137438953472",
    "98262917/549755813888",
    "0",
    "0",
    "0",
    "44526862125/1099511627776",
    "-44526862125/1099511627776",
    "0",
    "-40535214875/1099511627776",
    "40535214875/1099511627776",
    "0"
  ],
  "every_linearized_cell_volume_action_exactly_zero": true,
  "uniform_pressure_bias": 131072,
  "defect_without_c4_on_witness": "-7760286188613826406331248762295440207649629669098786244448414312650522775650098222675085805458879767185829/13794432811272079177812341245724461530508978575559245459522875612681312543131951963771091904291116836454400",
  "isochoric_gauge_energy_upper_bound": "4460485378923460048720166521538089691742838895476411351923574393961533405065553561215830284447610107895519040578353446960699438859136953109/258621315016490815245073504252625242784779072262357699315139206815554237960728042405408914835833777578341131654455745184839552204800000000",
  "raw_constrained_energy_strict_upper_bound": "-362221496308522050151879769362246201865806301069831374243243967154124814843036449867773470151297765666080043885249763935775271938598967303839/7500018135478233642107131623326132040758593095608373280139036997651072900861113229756858530239179549771892817979216610360347013939200000000",
  "bulk_penalty_contribution": "exactly zero for every nonnegative bulk modulus",
  "replication": "k^3 disjoint constrained witnesses on k^3 scaled templates",
  "interpretation": "a linearized-volume-preserving direction with nonzero aggregate second variation"
}


==> anc/pressure-sparse.json <==
{
  "authority": "exact rational arithmetic on the dyadic template",
  "nonzero_nodes": [
    {
      "parent_coordinate": [
        "1/2",
        "1/4",
        "1/4"
      ],
      "value": [
        "0",
        "-2",
        "-527/256"
      ]
    },
    {
      "parent_coordinate": [
        "3/4",
        "1/4",
        "1/4"
      ],
      "value": [
        "-1",
        "-1",
        "-1"
      ]
    },
    {
      "parent_coordinate": [
        "3/4",
        "1/2",
        "1/4"
      ],
      "value": [
        "2/3",
        "0",
        "2533/3840"
      ]
    }
  ],
  "cell_volume_derivative_actions": "all 48 exactly zero",
  "defect_without_c4": "-1/4",
  "isochoric_gauge_upper": "106051042979793387703/464834915205120000",
  "uniform_pressure_bias": 1048576,
  "raw_energy_upper": "-2263239511586324297/464834915205120000",
  "bulk_penalty_action": "exactly zero for every nonnegative bulk modulus"
}


==> anc/pressure_certificate.py <==
"""Exact rational reconstruction of Paper A's printed pressure-volume witness."""
from fractions import Fraction as Q
import json

import numpy as np

from minor_calculus import PARENT_VERTICES, parent_shape_gradients
from tet10_volume import pressure_template, sparse_pressure_witness


def det(matrix):
    a, b, c = matrix
    return (a[0]*(b[1]*c[2]-b[2]*c[1])
            - a[1]*(b[0]*c[2]-b[2]*c[0])
            + a[2]*(b[0]*c[1]-b[1]*c[0]))


def cof(matrix):
    result = [[Q(0) for _ in range(3)] for _ in range(3)]
    for i in range(3):
        for j in range(3):
            rows = [a for a in range(3) if a != i]
            columns = [a for a in range(3) if a != j]
            result[i][j] = (-1)**(i+j) * (
                matrix[rows[0]][columns[0]]*matrix[rows[1]][columns[1]]
                - matrix[rows[0]][columns[1]]*matrix[rows[1]][columns[0]])
    return result


def frobenius_squared(matrix):
    return sum(value*value for row in matrix for value in row)


def inner(left, right):
    return sum(a*b for u, v in zip(left, right) for a, b in zip(u, v))


def gradient_at_vertices(local_nodes, gradients):
    return [[[sum(local_nodes[a][i]*gradients[q][a][j] for a in range(10))
               for j in range(3)] for i in range(3)] for q in range(4)]


def mean_matrix(matrices):
    return [[sum(value[i][j] for value in matrices)/4 for j in range(3)]
            for i in range(3)]


def centered(matrices):
    mean = mean_matrix(matrices)
    return [[[value[i][j]-mean[i][j] for j in range(3)] for i in range(3)]
            for value in matrices]


def rational_rank(matrix):
    rows = [list(row) for row in matrix]
    pivots = []
    pivot_row = 0
    for column in range(len(rows[0])):
        candidate = next((i for i in range(pivot_row, len(rows)) if rows[i][column]), None)
        if candidate is None:
            continue
        rows[pivot_row], rows[candidate] = rows[candidate], rows[pivot_row]
        pivot = rows[pivot_row][column]
        rows[pivot_row] = [value/pivot for value in rows[pivot_row]]
        for i in range(pivot_row+1, len(rows)):
            multiplier = rows[i][column]
            if multiplier:
                rows[i] = [a-multiplier*b for a, b in zip(rows[i], rows[pivot_row])]
        pivots.append(column)
        pivot_row += 1
        if pivot_row == len(rows):
            break
    return len(pivots), pivots


def reconstruct():
    parameter_nodes, reference, cells, free = pressure_template()
    nodes = [[Q(float(value)) for value in row] for row in reference]
    witness = sparse_pressure_witness(parameter_nodes, exact=True).tolist()
    gradients = parent_shape_gradients(PARENT_VERTICES).astype(int).tolist()
    free_lookup = {int(global_id): i for i, global_id in enumerate(free)}
    volume_rows, volumes, lower_determinants, local_bounds = [], [], [], []
    curvature_value = Q(0)
    gauge_upper = Q(0)
    for cell in cells.tolist():
        jacobians = gradient_at_vertices([nodes[a] for a in cell], gradients)
        witness_jacobians = gradient_at_vertices([witness[a] for a in cell], gradients)
        cofactors = [cof(jacobian) for jacobian in jacobians]
        determinants = [det(jacobian) for jacobian in jacobians]
        volume = sum(determinants)/24
        volumes.append(volume)
        lower = min(determinants)
        lower_determinants.append(lower)
        row = [Q(0)] * len(free)
        for local_node, global_node in enumerate(cell):
            for i in range(3):
                global_id = 3*global_node+i
                if global_id not in free_lookup:
                    continue
                value = sum(cofactors[q][i][j]*gradients[q][local_node][j]
                            for q in range(4) for j in range(3))
                value += sum(sum(cofactors[q][i][j] for q in range(4))
                             *sum(gradients[q][local_node][j] for q in range(4))
                             for j in range(3))
                row[free_lookup[global_id]] = value/120
        volume_rows.append(row)
        delta_x, delta_z = centered(jacobians), centered(witness_jacobians)
        curvature_value += 2*sum(inner(x, cof(z)) for x, z in zip(delta_x, delta_z))
        q_e = max(frobenius_squared(jacobian) for jacobian in jacobians)
        z_e = max(frobenius_squared(matrix) for matrix in cofactors)
        m_e = max(sum(abs(entry) for row in matrix for entry in row) for matrix in delta_x)
        local_bounds.append(Q(7, 30)*m_e*q_e/lower)
        total_jacobian = [[sum(value[i][j] for value in witness_jacobians)
                           for j in range(3)] for i in range(3)]
        integral = (sum(frobenius_squared(value) for value in witness_jacobians)
                    + frobenius_squared(total_jacobian))/120
        gauge_upper += 2*z_e*integral/lower
    free_witness = [witness[index//3][index % 3] for index in free]
    actions = [sum(a*b for a, b in zip(row, free_witness)) for row in volume_rows]
    column_sums = [sum(row[i] for row in volume_rows) for i in range(len(free))]
    rank, pivots = rational_rank(volume_rows)
    negative_upper = gauge_upper-Q(2**20-1, 4500)
    conditions = {
        "cells_48": len(cells) == 48, "nodes_125": len(reference) == 125, "free_81": len(free) == 81,
        "total_volume_one": sum(volumes) == 1,
        "minimum_jacobian_119_over_1024": min(lower_determinants) == Q(119, 1024),
        "rank_47": rank == 47, "constant_pressure_relation": not any(column_sums),
        "witness_in_cell_volume_kernel": not any(actions),
        "curvature_over_c4_equals_minus_quarter": curvature_value == Q(-1, 4),
        "local_defect_bound_below_one_third": max(local_bounds) < Q(1, 3),
        "gauge_upper_below_229": gauge_upper < 229, "negative_energy_upper_below_minus_four": negative_upper < -4,
    }
    report = {
        "arithmetic": "Python exact integers and fractions",
        "node_order": "lexicographic parameter coordinates, then node-major components",
        "conditions": conditions, "rank": rank, "pivot_columns": pivots,
        "total_volume": str(sum(volumes)), "minimum_jacobian": str(min(lower_determinants)),
        "maximum_local_defect_bound": str(max(local_bounds)),
        "curvature_over_c4": str(curvature_value), "gauge_energy_upper_bound": str(gauge_upper),
        "raw_energy_upper_at_bias_2_power_20": str(negative_upper),
        "volume_rows": [[str(value) for value in row] for row in volume_rows],
        "reference_volumes": [str(value) for value in volumes],
        "free_witness": [str(value) for value in free_witness],
        "witness_volume_actions": [str(value) for value in actions],
        "constant_pressure_column_sums": [str(value) for value in column_sums],
    }
    return report


def displacement_gradient_bound_squared(displacement):
    """Exact rational sufficient injectivity bound for this cube template."""
    _, reference, cells, _ = pressure_template()
    nodes = [[Q(float(value)) for value in row] for row in reference]
    variations = [[Q(float(value)) for value in row] for row in displacement]
    gradients = parent_shape_gradients(PARENT_VERTICES).astype(int).tolist()
    bound = Q(0)
    for cell in cells.tolist():
        jacobians = gradient_at_vertices([nodes[a] for a in cell], gradients)
        variation_jacobians = gradient_at_vertices([variations[a] for a in cell], gradients)
        minimum = min(det(value) for value in jacobians)
        cofactor_square = max(frobenius_squared(cof(value)) for value in jacobians)
        variation_square = max(frobenius_squared(value) for value in variation_jacobians)
        bound = max(bound, variation_square*cofactor_square/minimum**2)
    return bound


if __name__ == "__main__":
    result = reconstruct()
    print(json.dumps({key: value for key, value in result.items()
                      if key not in ("volume_rows", "free_witness",
                                     "witness_volume_actions", "constant_pressure_column_sums")}, indent=2))


==> anc/tet10_volume.py <==
"""Small standalone Tet10 mesh, volume polynomials and matrix assembly.

The mesh is a mathematical reference. It contains no production contact,
time integration, state transaction, sparse-native lifecycle or solver path.
"""
import itertools
from fractions import Fraction
import math

import numpy as np
import scipy.sparse as sparse

from minor_calculus import (
    EDGES, MATRIX_BASIS, PARENT_VERTICES, cofactor, cofactor_second,
    determinant, flory_metric, parent_shape_gradients, tetrahedral_rule,
)


CROSS_COEFFICIENTS = np.array([[cofactor_second(a, b) for b in MATRIX_BASIS]
                              for a in MATRIX_BASIS])


def unit_cube_mesh(refinement=2):
    """Freudenthal Tet10 connectivity on a unit cube, in lexicographic node order."""
    if type(refinement) is not int or refinement < 1:
        raise ValueError("Refinement must be a positive integer")
    lattice = list(itertools.product(range(2*refinement+1), repeat=3))
    node_ids = {point: index for index, point in enumerate(lattice)}
    nodes = np.array(lattice, dtype=float) / (2*refinement)
    cells = []
    for lower in itertools.product(range(refinement), repeat=3):
        for permutation in itertools.permutations(range(3)):
            vertex = 2*np.array(lower)
            vertices = [vertex.copy()]
            for axis in permutation:
                vertex = vertex.copy()
                vertex[axis] += 2
                vertices.append(vertex)
            signed = round(determinant(np.column_stack(
                [vertices[i]-vertices[0] for i in (1, 2, 3)])))
            if signed < 0:
                vertices[1], vertices[2] = vertices[2], vertices[1]
            local = [node_ids[tuple(v)] for v in vertices]
            local += [node_ids[tuple((vertices[a]+vertices[b])//2)] for a, b in EDGES]
            cells.append(local)
    return nodes, np.array(cells, dtype=int)


def pressure_template():
    """Nodal samples of X(s)=s+e3*product(s_i*(1-s_i)); cell maps are quadratic."""
    nodes, cells = unit_cube_mesh(2)
    reference = nodes.copy()
    reference[:, 2] += np.prod(nodes*(1-nodes), axis=1)
    boundary = np.any((nodes == 0) | (nodes == 1), axis=1)
    free = (3*np.flatnonzero(~boundary)[:, None]+np.arange(3)).reshape(-1)
    return nodes, reference, cells, free


def sparse_pressure_witness(nodes, *, exact=False):
    """The coordinate-defined three-node witness printed in Paper A."""
    values = (
        ((.5, .25, .25), (Fraction(0), Fraction(-2), Fraction(-527, 256))),
        ((.75, .25, .25), (Fraction(-1), Fraction(-1), Fraction(-1))),
        ((.75, .5, .25), (Fraction(2, 3), Fraction(0), Fraction(2533, 3840))),
    )
    lookup = {tuple(point): index for index, point in enumerate(nodes)}
    field = np.full(nodes.shape, Fraction(0), dtype=object) if exact else np.zeros_like(nodes)
    for point, value in values:
        field[lookup[point]] = value
    return field


def gradient_basis(gradients):
    """Map node-major displacement components to row-major parent gradients."""
    gradients = np.asarray(gradients)
    result = np.zeros(gradients.shape[:-2] + (9, 30))
    for a in range(10):
        for i in range(3):
            result[..., 3*i:3*i+3, 3*a+i] = gradients[..., a, :]
    return result


def assemble_matrix(local_matrices, cells, free_dofs, full_dimension):
    """Sum local forms in one constrained CSR matrix."""
    indices = (3*np.asarray(cells)[:, :, None]+np.arange(3)).reshape(-1, 30)
    lookup = np.full(full_dimension, -1, dtype=int)
    lookup[free_dofs] = np.arange(len(free_dofs))
    selected = lookup[indices]
    rows = np.broadcast_to(selected[:, :, None], np.shape(local_matrices))
    columns = np.broadcast_to(selected[:, None, :], np.shape(local_matrices))
    keep = (rows >= 0) & (columns >= 0)
    result = sparse.coo_matrix((np.asarray(local_matrices)[keep],
                               (rows[keep], columns[keep])),
                              shape=(len(free_dofs), len(free_dofs))).tocsr()
    result.sum_duplicates()
    return result


class VolumeMap:
    """Cell-volume changes at reference+displacement, evaluated as cubics.

    The displacement is represented separately from the reference coordinates.
    Rounding their sum to absolute positions is a different input operation.
    Local first and second derivatives use the same polynomial representation.
    """
    def __init__(self, reference_nodes, cells, free_dofs, degree=2):
        if np.iscomplexobj(reference_nodes):
            raise ValueError("Reference coordinates must be real")
        if (not np.issubdtype(np.asarray(cells).dtype, np.integer)
                or not np.issubdtype(np.asarray(free_dofs).dtype, np.integer)):
            raise ValueError("Cell and free-coordinate indices must be integers")
        self.reference = np.array(reference_nodes, dtype=float, copy=True)
        self.cells = np.array(cells, dtype=int, copy=True)
        self.free = np.array(free_dofs, dtype=int, copy=True)
        if self.reference.ndim != 2 or self.reference.shape[1] != 3:
            raise ValueError("Reference nodes must have three coordinates")
        if not np.all(np.isfinite(self.reference)):
            raise ValueError("Reference coordinates must be finite")
        if (self.cells.ndim != 2 or self.cells.shape[1] != 10
                or np.any(self.cells < 0) or np.any(self.cells >= len(self.reference))):
            raise ValueError("Every cell must supply ten valid node indices")
        if any(len(set(row)) != 10 for row in self.cells.tolist()):
            raise ValueError("Cell node indices must be distinct")
        if (self.free.ndim != 1 or np.any(np.diff(self.free) <= 0)
                or np.any(self.free < 0) or np.any(self.free >= self.reference.size)):
            raise ValueError("Free coordinates must be sorted, unique and in range")
        self.degree = degree
        self.points, self.weights = tetrahedral_rule(degree)
        self.gradients = parent_shape_gradients(self.points)
        self.basis = gradient_basis(self.gradients)
        self.jacobians = np.einsum("eai,qaj->eqij", self.reference[self.cells], self.gradients)
        self.reference_volumes = np.einsum("eq,q->e", determinant(self.jacobians), self.weights)
        self.local_gradient0 = np.einsum(
            "eqij,qaj,q->eai", cofactor(self.jacobians), self.gradients, self.weights).reshape(-1, 30)
        self.local_hessian0 = self._local_hessians(self.jacobians)
        self.cell_dofs = (3*self.cells[:, :, None]+np.arange(3)).reshape(-1, 30)
        lookup = np.full(self.reference.size, -1, dtype=int)
        lookup[self.free] = np.arange(len(self.free))
        self.local_free = lookup[self.cell_dofs]
        for value in (self.reference, self.cells, self.free):
            value.setflags(write=False)

    def _local_hessians(self, jacobians):
        local = np.einsum("eqij,abij->eqab", jacobians, CROSS_COEFFICIENTS)
        return np.einsum("qia,eqij,qjb,q->eab", self.basis, local, self.basis,
                         self.weights, optimize=True)

    def full_displacement(self, displacement):
        if np.iscomplexobj(displacement):
            raise ValueError("Displacement coordinates must be real")
        displacement = np.asarray(displacement, dtype=float)
        if displacement.shape != (len(self.free),) or not np.all(np.isfinite(displacement)):
            raise ValueError("Displacement must be finite and match the free space")
        full = np.zeros(self.reference.size)
        full[self.free] = displacement
        return full.reshape(self.reference.shape)

    def local(self, displacement, *, with_hessian=True):
        full = self.full_displacement(displacement)
        nodal = full[self.cells]
        vector = nodal.reshape(-1, 30)
        gradient = np.einsum("eai,qaj->eqij", nodal, self.gradients)
        linear = np.einsum("ea,ea->e", self.local_gradient0, vector)
        quadratic = .5*np.einsum("ea,eab,eb->e", vector, self.local_hessian0, vector)
        cubic = np.einsum("eq,q->e", determinant(gradient), self.weights)
        values = linear+quadratic+cubic
        derivative = (self.local_gradient0
                      + np.einsum("eab,eb->ea", self.local_hessian0, vector)
                      + np.einsum("eqij,qaj,q->eai", cofactor(gradient),
                                  self.gradients, self.weights).reshape(-1, 30))
        hessians = self.local_hessian0+self._local_hessians(gradient) if with_hessian else None
        return values, derivative, hessians

    def dense_jacobian(self, local_gradients):
        """Dense cell-by-free-coordinate Jacobian for the small constraint examples."""
        result = np.zeros((len(self.cells), len(self.free)))
        rows = np.broadcast_to(np.arange(len(self.cells))[:, None], self.local_free.shape)
        keep = self.local_free >= 0
        result[rows[keep], self.local_free[keep]] = np.asarray(local_gradients)[keep]
        return result

    def weighted_hessian(self, local_hessians, weights):
        return assemble_matrix(np.asarray(local_hessians)*np.asarray(weights)[:, None, None],
                               self.cells, self.free, self.reference.size)

    def condensed_energy(self, displacement, bulk):
        """Cell-average penalty and its complete gradient/Hessian."""
        if not np.isfinite(bulk) or bulk < 0 or np.any(self.reference_volumes <= 0):
            raise ValueError("Positive cell volumes and finite nonnegative bulk are required")
        values, gradients, hessians = self.local(displacement)
        pressures = bulk*values/self.reference_volumes
        energy = .5*bulk*np.sum(values**2/self.reference_volumes)
        jacobian = self.dense_jacobian(gradients)
        force = jacobian.T@pressures
        outer = bulk/self.reference_volumes[:, None, None] * np.einsum(
            "ea,eb->eab", gradients, gradients)
        matrix = assemble_matrix(outer+pressures[:, None, None]*hessians,
                                 self.cells, self.free, self.reference.size)
        return energy, force, matrix


def identity_gauge(volume_map):
    """Assemble the unit-shear first-invariant positive gauge at identity."""
    if np.any(determinant(volume_map.jacobians) <= 0):
        raise ValueError("The identity gauge needs positive reference quadrature Jacobians")
    physical = volume_map.gradients[None] @ np.linalg.inv(volume_map.jacobians)
    basis = gradient_basis(physical)
    measure = determinant(volume_map.jacobians)*volume_map.weights
    local = np.einsum("eqia,ij,eqjb,eq->eab", basis, flory_metric(np.eye(3)),
                      basis, measure, optimize=True)
    return assemble_matrix(local, volume_map.cells, volume_map.free, volume_map.reference.size)


def local_volume_defect_hessians(reference_nodes, cells):
    """Local Q4-minus-exact volume Hessians from centered parent gradients."""
    gradients = parent_shape_gradients(PARENT_VERTICES)
    centered_gradients = gradients-gradients.mean(axis=0)
    centered_basis = gradient_basis(centered_gradients)
    jacobians = np.einsum("eai,qaj->eqij", np.asarray(reference_nodes)[cells],
                         centered_gradients)
    hessians = np.einsum("eqij,abij->eqab", jacobians, CROSS_COEFFICIENTS)
    coefficient = (3*math.sqrt(5)-5)/1800
    return coefficient*np.einsum("qia,eqij,qjb->eab", centered_basis, hessians,
                                  centered_basis, optimize=True)

